Improving Developers' Understanding of Regex Denial of Service Tools through Anti-Patterns and Fix Strategies

Regular expressions are used for diverse purposes, including input validation and firewalls. Unfortunately, they can also lead to a security vulnerability called ReDoS (Regular Expression Denial of Service), caused by a super-linear worst-case execution time during regex matching. Due to the severity and prevalence of ReDoS, past work proposed automatic tools to detect and fix regexes. Although these tools were evaluated in automatic experiments, their usability has not yet been studied; usability has not been a focus of prior work. Our insight is that the usability of existing tools to detect and fix regexes will improve if we complement them with anti-patterns and fix strategies of vulnerable regexes. We developed novel anti-patterns for vulnerable regexes, and a collection of fix strategies to fix them. We derived our anti-patterns and fix strategies from a novel theory of regex infinite ambiguity - a necessary condition for regexes vulnerable to ReDoS. We proved the soundness and completeness of our theory. We evaluated the effectiveness of our anti-patterns, both in an automatic experiment and when applied manually. Then, we evaluated how much our anti-patterns and fix strategies improve developers' understanding of the outcome of detection and fixing tools. Our evaluation found that our anti-patterns were effective over a large dataset of regexes (N=209,188): 100% precision and 99% recall, improving the state of the art 50% precision and 87% recall. Our anti-patterns were also more effective than the state of the art when applied manually (N=20): 100% developers applied them effectively vs. 50% for the state of the art. Finally, our anti-patterns and fix strategies increased developers' understanding using automatic tools (N=9): from median "Very weakly" to median "Strongly" when detecting vulnerabilities, and from median "Very weakly" to median "Very strongly" when fixing them.

==> figures/CVEData/classify-CVE.py <==
#!/usr/bin/env python3
# Classify regex-related CVEs from a slightly-tweaked text file copy/pasted from a 
# CVE DB search like this one: https://cve.mitre.org/cgi-bin/cvekey.cgi?keyword=regular+expression
#
# This is a fairly conservative labeler. You'll need to hand-supply the "Unknowns".

import re

class CVEEntry:
    locations = {
        loc: loc
        for loc in ["Unknown", "Engine", "Application"]
    }

    vulnCategories = {
        cat: cat 
        for cat in ["Improper input validation", "REDOS", "Unknown", "Buffer overflow", "Integer overflow", "Buffer over-read", "Null pointer", "UAF"]
    }

    def __init__(self, line):
        self.id = line[0: line.index("\t")]
        self.details = line[ line.index("\t") :]
        self.location = CVEEntry.locations["Unknown"]
        self.category = CVEEntry.vulnCategories["Unknown"]
    
    def infer(self):
        self.location = self.inferLocation()
        self.category = self.inferCategory()
        return self

    def inferLocation(self):
        location2signatures = {
            CVEEntry.locations["Engine"]: [
                "PCRE",
                "Oniguruma",
                "in perl (before )?5",
            ]
        }

        for loc, sigs in location2signatures.items():
            for sig in sigs:
                if re.search(sig, self.details, re.IGNORECASE):
                    return loc

        return CVEEntry.locations["Unknown"]

    def inferCategory(self):
        category2signatures = {
            CVEEntry.vulnCategories["REDOS"]: [
                # Explicit
                "regular expression denial of service",
                "regex denial of service",
                "REDOS",
                # Implicit
                "computationally expensive",
                "stuck processing it",
                "too much time",
                "extremely long time",
                "catastrophic(ally)? backtrack",
                "time ?out",
                "arbitrary reg(ular|ex)"
            ],

            CVEEntry.vulnCategories["Improper input validation"]: [
                "overly permissive regular expression",
                "incorrect regular expression",
                "not validated with",
                "insufficiently restrictive",
                "unescaped",
                "improper escaping",
                "bypass (regexp?|regular expression) filters",
                "bypass\w+ (a )?regular expression",
                "loose \S+ (regexp?|regular expression)",
            ],

            CVEEntry.vulnCategories["Buffer overflow"]: [
                "buffer over-?flow",
                "invalid write",
            ],

            CVEEntry.vulnCategories["Integer overflow"]: [
                "integer over-?flow",
            ],

            CVEEntry.vulnCategories["Buffer over-read"]: [
                "buffer over-?read",
                "out-?of-?bounds read",
                "invalid read",
            ],

            CVEEntry.vulnCategories["Null pointer"]: [
                "null pointer",
            ],

            CVEEntry.vulnCategories["UAF"]: [
                "use[- ]after[- ]free",
            ],
        }

        for cat, sigs in category2signatures.items():
            for sig in sigs:
                if re.search(sig, self.details, re.IGNORECASE):
                    return cat

        print(f"Could not identify: {self}")
        #raise Exception(f"Could not identify: {self}")
        return CVEEntry.vulnCategories["Unknown"]
    
    def __str__(self):
        # CVE, Search term, Description, Location, Effect, Category
        return ",".join([self.id, "UNKNOWN", "UNKNOWN", self.location, "UNKNOWN", self.category])

with open('raw-cve-results-regularExpression.txt') as inStream:
    cveEntries = [
        CVEEntry(l).infer()
        for l in inStream
    ]

    unknownCats = [
        entry
        for entry in cveEntries
        if entry.category == CVEEntry.vulnCategories["Unknown"]
    ]

    print(f"{len(unknownCats)}/{len(cveEntries)} categories unknown")

    unknownLocs = [
        entry
        for entry in cveEntries
        if entry.location == CVEEntry.locations["Unknown"]
    ]

    print(f"{len(unknownLocs)}/{len(cveEntries)} locations unknown")

    for entry in cveEntries:
        print(f"{entry}")
